Markov perfect equilibria in non-stationary mean-field games

In this paper, we consider both finite and infinite horizon discounted dynamic mean-field games where there is a large population of homogeneous players sequentially making strategic decisions and each player is affected by other players through an aggregate population state. Each player has a private type that only she observes. Such games have been studied in the literature under simplifying assumption that population state dynamics are stationary. In this paper, we consider non-stationary population state dynamics and present a novel backward recursive algorithm to compute Markov perfect equilibrium (MPE) that depend on both, a player's private type, and current (dynamic) population state. Using this algorithm, we study a security problem in cyberphysical system where infected nodes put negative externality on the system, and each node makes a decision to get vaccinated. We numerically compute MPE of the game.

==> Matlab_Code/DynamicGamesEx_infinite_parallel.m <==
clc
clear
T=100; % horizon

Nx = 2;
Na = 2;

delD = 0.8; % discount factor for infinite horizon reward.
delI = 0.5; % discount factor for equilibrium update. It dampens the step size

N=20; %resolution for g space
g1v=(0:N)*(1/N);

results=[];
p1Lm=0.5*ones(1,N+1); % they are symmetric
p1Hm=zeros(1,N+1);

u1Lm=zeros(1,N+1);
u1Hm=zeros(1,N+1);

for t=1:T
    t % DISPLAY
    p1Lm_n=zeros(1,N+1);
    p1Hm_n=zeros(1,N+1);
    
    u1Lm_n=zeros(1,N+1);
    u1Hm_n=zeros(1,N+1);
    
    parfor i1=1:length(g1v)
        
        
            g1=g1v(i1);
           
            % Initial equilibrium guess
            p1L = p1Lm(i1);
            p1H = p1Hm(i1);
            
            err = 1;
            count = 0;

            while err > 1e-5 || count <=1000
                %while count <=0
                count = count+1;
                
                z_n =z_t(1)*(1-p1L)*Q_x(2|1,1,z_t) + z_t(1)*p1L*Q_x(2|1,2,z_t) + z_t(2)*(1-p1H)*Q_x(2|2,1,z_t)+ z_t(2)*p1H*Q_x(2|2,2,z_t);

                [V1L0, V1L1]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Lm);
                [V1H0, V1H1]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Hm);

                % User 1 state L
                u1L_0 = (1-pi2)*((1-p2L)*R1LL(1,1) + p2L*R1LL(1,2)) + pi2*((1-p2L)*R1LH(1,1) + p2L*R1LH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L00 + ((1-pi2)*p2L + pi2*p2H)* V1L01 ];
                u1L_1 = (1-pi2)*((1-p2L)*R1LL(2,1) + p2L*R1LL(2,2)) + pi2*((1-p2L)*R1LH(2,1) + p2L*R1LH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L10 + ((1-pi2)*p2L + pi2*p2H)* V1L11 ] ;
                u1L_s = (1-p1L) * u1L_0 + p1L * u1L_1;
                phi1L_0 = delI*max( 0, u1L_0 - u1L_s);
                phi1L_1 = delI*max( 0, u1L_1 - u1L_s);
                p1L_n = (p1L + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                

                % User 1 , state H
                u1H_0 = (1-pi2)*((1-p2L)*R1HL(1,1) + p2L*R1HL(1,2)) + pi2*((1-p2L)*R1HH(1,1) + p2L*R1HH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H00 + ((1-pi2)*p2L + pi2*p2H)* V1H01 ] ;
                u1H_1 = (1-pi2)*((1-p2L)*R1HL(2,1) + p2L*R1HL(2,2)) + pi2*((1-p2L)*R1HH(2,1) + p2L*R1HH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H10 + ((1-pi2)*p2L + pi2*p2H)* V1H11 ] ;
                u1H_s =  (1-p1H)* u1H_0 +  (p1H)* u1H_1;
                phi1H_0 = delI*max( 0, u1H_0 - u1H_s);
                phi1H_1 = delI*max( 0, u1H_1 - u1H_s);
                p1H_n = (p1H + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
               
                err = norm([p1L p1H ] - [p1L_n p1H_n ]);
                
                p1L = p1L_n;
                p1H = p1H_n;
               
                [err p1L p2L p1H p2H];
            end
            
  
            [V1L00, V1L01, V1L10, V1L11]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Lm);
            [V1H00, V1H01, V1H10, V1H11]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Hm);
            
            
            % User 1 state L
            u1L_0 = (1-pi2)*((1-p2L)*R1LL(1,1) + p2L*R1LL(1,2)) + pi2*((1-p2L)*R1LH(1,1) + p2L*R1LH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L00 + ((1-pi2)*p2L + pi2*p2H)* V1L01 ];
            u1L_1 = (1-pi2)*((1-p2L)*R1LL(2,1) + p2L*R1LL(2,2)) + pi2*((1-p2L)*R1LH(2,1) + p2L*R1LH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L10 + ((1-pi2)*p2L + pi2*p2H)* V1L11 ] ;

            
            % User 1 , state H
            u1H_0 = (1-pi2)*((1-p2L)*R1HL(1,1) + p2L*R1HL(1,2)) + pi2*((1-p2L)*R1HH(1,1) + p2L*R1HH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H00 + ((1-pi2)*p2L + pi2*p2H)* V1H01 ] ;
            u1H_1 = (1-pi2)*((1-p2L)*R1HL(2,1) + p2L*R1HL(2,2)) + pi2*((1-p2L)*R1HH(2,1) + p2L*R1HH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H10 + ((1-pi2)*p2L + pi2*p2H)* V1H11 ] ;

            u1L = (1-p1L) * u1L_0 + p1L * u1L_1;
            u1H = (1-p1H)* u1H_0 +  (p1H)* u1H_1;

            p1Lm_n(i1)=p1L;
            p1Hm_n(i1)=p1H;

            u1Lv_n(i1)=u1L;
            u1Hv_n(i1)=u1H;
            
    end
   
    p1Lm=p1Lm_n;
    p1Hm=p1Hm_n;
    
    u1Lm=u1Lm_n;
    u1Hm=u1Hm_n;
  
    
end


==> Matlab_Code/DynamicGamesEx_infinite_parallel_MeanField.m <==
clc
clear
T=60; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.6;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=30; %resolution for z1 space
z1v=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z1v)
        z1=z1v(i1);     
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0;  
            z1_n = z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1;

            [VL]=reward2go_0_inf(z1v,z1_n,uLm);
            [VH]=reward2go_0_inf(z1v,z1_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+1-z1)+ delD*(VH ) ;
            uH_1 = -(k+1-z1)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0; 
       z1_n = z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1;
       [VL]=reward2go_0_inf(z1v,z1_n,uLm);
       [VH]=reward2go_0_inf(z1v,z1_n,uHm);

        % User 1 state L
        uL_0 = 0+delD*((1-q)*VL+q*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k+1-z1)+delD*(VH ) ;
        uH_1 = -(k+1-z1)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z1v,pLm)
grid on
figure
plot(z1v,pHm)
grid on
figure
plot(z1v,uLm)
grid on
figure
plot(z1v,uHm)
grid on

f = z1v.*(1-pLm).*(1-q) + z1v.*pLm*1 + 0+ (1-z1v).*pHm*1;
figure
plot(z1v,f)
grid on


==> Matlab_Code/DynamicGamesEx_infinite_parallel_MeanField2.m <==
clc
clear
T=50; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.6;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for eq*(1-z1)uilibrium update. It dampens the step size

N=60; %resolution for z1 space
z1v=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z1v)
        z1=z1v(i1);     
        % Initial eq*(1-z1)uilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-4 || count <=100
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q*(1-z1) + 0 + (z1)*(1-pH) + 0;  
            z1_n = z1*(1-pL)*(1-q*(1-z1)) + z1*pL*1 + 0+ (1-z1)*pH*1;
                
           
            VL = interp1(z1v,uLm,z1_n);
            VH = interp1(z1v,uHm,z1_n);

            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q*(1-z1))*VL + q*(1-z1)*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q*(1-z1) + 0 + (z1)*(1-pH) + 0; 
       z1_n = z1*(1-pL)*(1-q*(1-z1)) + z1*pL*1 + 0+ (1-z1)*pH*1;
       VL = interp1(z1v,uLm,z1_n);
        VH = interp1(z1v,uHm,z1_n);

        % User 1 state L
        uL_0 = 0+delD*((1-q*(1-z1))*VL+q*(1-z1)*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k)+delD*(VH ) ;
        uH_1 = -(k)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z1v,pLm)
grid on
figure
plot(z1v,pHm)
grid on
figure
plot(z1v,uLm)
grid on
figure
plot(z1v,uHm)
grid on

f = z1v.*(1-pLm).*(1-q*(1-z1)) + z1v.*pLm*1 + 0+ (1-z1v).*pHm*1;
figure
plot(z1v,f)
grid on


==> Matlab_Code/Lyap.m <==
function V1  = Lyap(u,V,a)

f = @(t) interpn(u,V,t) ;


V1 = f(a);

end

==> Matlab_Code/reward2go_0_inf.m <==
function V0  = reward2go_0_inf( g1v,g_n,u)

f = @(x) interp1(g1v,u,x) ;

V0 = f(g_n);


end


==> Matlab_Code/reward2go_x_inf.m <==
function V11  = reward2go_x_inf(alpha1v,beta1v,alpha2v,beta2v,xiv,Fa1_1,Fb1_1,Fa2_1,Fb2_1,xi,u)

f = @(x,y,z,w,t) interpn(alpha1v,beta1v,alpha2v,beta2v,xiv,u,x,y,z,w,t) ;


V11 = f(Fa1_1,Fb1_1,Fa2_1,Fb2_1,xi);

end



==> Matlab_Code/test_dlt.m <==
clc
clear
T=60; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=30; %resolution for z1 space
zv=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(zv)
        z1=zv(i1);   
        z2 = 1-z1;
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0;  
            z2_n = 1-(z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1);

            [VL]=reward2go_0_inf(zv,z2_n,uLm);
            [VH]=reward2go_0_inf(zv,z2_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+z2)+ delD*(VH ) ;
            uH_1 = -(k+z2)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0; 
       z2_n = 1-(z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1);
       [VL]=reward2go_0_inf(zv,z2_n,uLm);
       [VH]=reward2go_0_inf(zv,z2_n,uHm);

        % User 1 state L
        uL_0 = 0+delD*((1-q)*VL+q*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k+z2)+delD*(VH ) ;
        uH_1 = -(k+z2)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(zv,pLm)
grid on
figure
plot(zv,pHm)
grid on
figure
plot(zv,uLm)
grid on
figure
plot(zv,uHm)
grid on


f = zv.*(1-pLm).*(1-q) + zv.*pLm*1 + 0+ (1-zv).*pHm*1;
figure
plot(zv,f)
grid on

